An Open-Source Data Acquisition System for Laboratory and Industrial Scale Applications

We introduce a cost-efficient, and open-source measurement system for measuring and monitoring indoor air quality, aerosol concentration, dust contamination, and comfort-relevant quantities. The system allows to access these quantities simultaneously at multiple sites. The software architecture is described along with the hardware set-up including an overview of the supported measurement transducers so far. The system allows flexible adaptation on laboratory-scales as well as on large-scales like aircraft cabins, vehicles, buildings, and passenger compartments in general.

==> make.sh <==
latexmk -pdf -pvc main.tex

